Formally verified 32- and 64-bit integer division using double-precision floating-point arithmetic

Some recent processors are not equipped with an integer division unit. Compilers then implement division by a call to a special function supplied by the processor designers, which implements division by a loop producing one bit of quotient per iteration. This hinders compiler optimizations and results in non-constant time computation, which is a problem in some applications. We advocate instead using the processor's floating-point unit, and propose code that the compiler can easily interleave with other computations. We fully proved the correctness of our algorithm, which mixes floating-point and fixed-bitwidth integer computations, using the Coq proof assistant and successfully integrated it into the CompCert formally verified compiler.

==> FPDivision32.c <==
#include <stdint.h>
#include <math.h>

uint32_t div32(uint32_t a, uint32_t b) {
  float bs = (float) b;
  double bd = (double) b;
  float invbs0 = 1.0f / bs;
  double invbd0 = (double) invbs0;
  double alpha = fma(-bd, invbd0, 1.0);
  double invbd = fma(alpha,invbd0,invbd0);
  double ad = (double) a;
  double qd = ad * invbd;
  // round to nearest, unsigned
  uint64_t q0 = __builtin_luround_ne(qd);
  int64_t r0 = a - b * q0;
  uint64_t ql = r0<0 ? q0-1 : q0;
  return (uint32_t) ql;
}


==> FPDivision64.c <==
#include <stdint.h>
#include <stdbool.h>
#include <math.h>

uint64_t div64(uint64_t a, uint64_t b) {
  double bd = (double) b;
  float bs = (float) bd;
  float invbs0 = 1.0f / bs;
  double invbd0 = (double) invbs0;
  double alpha = fma(-bd, invbd0, 1.0);
  double invbd = fma(alpha,invbd0,invbd0);
  double ad = (double) a;
  double q1d = ad * invbd0;
  // round to nearest, unsigned
  uint64_t q1 = __builtin_luround_ne(q1d);
  int64_t r1 = a - b*q1;
  double r1d = (double) r1;
  double q3d = r1d * invbd;
  // round to nearest, signed
  int64_t q3 = __builtin_lround_ne(q3d);
  int64_t r3 = r1 - b * q3;
  int64_t q2 = r3<0 ? q3-1 : q3;
  uint64_t q0 = q1 + q2;
  bool is_big = (int64_t) b < 0; //b>=2^63
  uint64_t if_big = a >= b;
  bool is_one = b <= 1;
  uint64_t special = is_big ? if_big : a;
  return (is_one||is_big) ? special : q0;
}


==> FPDivision64_ifs.c <==
#include <stdint.h>
#include <stdbool.h>
#include <math.h>

uint64_t div64(uint64_t a, uint64_t b) {
  if (b <= 1) return a;
  if ((int64_t) b < 0) // b >= 2^63
    return a >= b;
  double bd = (double) b;
  float bs = (float) bd;
  float invbs0 = 1.0f / bs;
  double invbd0 = (double) invbs0;
  double alpha = fma(-bd, invbd0, 1.0);
  double invbd = fma(alpha,invbd0,invbd0);
  double ad = (double) a;
  double q1d = ad * invbd0;
  // round to nearest, unsigned
  uint64_t q1 = __builtin_luround_ne(q1d);
  int64_t r1 = a - b*q1;
  double r1d = (double) r1;
  double q3d = r1d * invbd;
  // round to nearest, signed
  int64_t q3 = __builtin_lround_ne(q3d);
  int64_t r3 = r1 - b * q3;
  int64_t q2 = r3<0 ? q3-1 : q3;
  return q1 + q2;
}

